SN4KE: Practical Mutation Testing at Binary Level

Mutation analysis is an effective technique to evaluate a test suite adequacy in terms of revealing unforeseen bugs in software. Traditional source- or IR-level mutation analysis is not applicable to the software only available in binary format. This paper proposes a practical binary mutation analysis via binary rewriting, along with a rich set of mutation operators to represent more realistic bugs. We implemented our approach using two state-of-the-art binary rewriting tools and evaluated its effectiveness and scalability by applying them to SPEC CPU benchmarks. Our analysis revealed that the richer mutation operators contribute to generating more diverse mutants, which, compared to previous works leads to a higher mutation score for the test harness. We also conclude that the reassembleable disassembly rewriting yields better scalability in comparison to lifting to an intermediate representation and performing a full translation.

==> code-samples/fuzzification-crc32.c <==
unsigned int crc32(unsigned char *message) {
  int i=0, j;
  unsigned int byte, crc = 0xFFFFFFFF;
  while (message[i] != 0) {
    byte = message[i];            // Get next byte
    byte = reverse(byte);         // 32-bit reversal
    for (j = 0; j <= 7; j++) {    // Do eight times
      // the following branch causes path explosion
      // without path-merging
      if ((int)(crc ^ byte) < 0) 
        crc = (crc << 1) ^ 0x04C11DB7;
      else crc = crc << 1;
      byte = byte << 1;          // Ready next msg bit.
    }
    i = i + 1;
  }
  return reverse(~crc);
}

==> code-samples/table-formula.c <==
t1 = (cast(input0_0:reg8_t)S:reg32_t & 3:reg32_t)
t2 = cast(t1:reg32_t)L:reg1_t
t3 = cast(
       (cast(input0_0:reg8_t)S:reg32_t & 3:reg32_t) 
         >> 1:reg8_t
       )L:reg1_t
t4 = t3:reg1_t ? (t2:reg1_t ? 3:reg32_t : 2:reg32_t)
               : (t2:reg1_t ? 1:reg32_t : 0:reg32_t)

==> code-samples/test-harness.c <==
char sym_str[LEN]; // contains LEN symbolic bytes
void test_harness() {}
  // initializes lookup table, if any
  crc_init(); 
  // compute CRC of symbolic bytes
  uint64_t sym_crc = crc(sym_str, LEN, INITIAL_CRC); 
  char conc_str[LEN]; // LEN = no. of input bytes
  // initialize LEN concrete bytes to random values
  srand(time(NULL));
  for (int i = 0; i < LEN; i++) 
    conc_str[i] = (char) rand(); 
  // compare the two CRCs
  if (sym_crc == crc(conc_str, LEN, INITIAL_CRC)) {
    printf("found a bug\n");
  }
}
